Approaches to the implementation of generalized complex numbers in the Julia language

In problems of mathematical physics, to study the structures of spaces using the Cayley-Klein models in theoretical calculations, the use of generalized complex numbers is required. In the case of computational experiments, such tasks require their high-quality implementation in a programming language. The proposed small implementation of generalized complex numbers in modern programming languages have several disadvantages. In this article, we propose using the Julia language as the language for implementing generalized complex numbers, not least because it supports the multiple dispatch mechanism. The paper demonstrates the approach to the implementation of one of the types of generalized complex numbers, namely dual numbers. We place particular emphasis on the description of the use of the multiple dispatch mechanism to implement a new numerical type. The resulting implementation of dual numbers can be considered as a prototype for a complete software module for supporting generalized complex numbers.

==> bib/dual-numbers/fixbib.sh <==
#!/bin/bash

for i in `find . -name "*.bib"`
do
    for rc in bibtool/*.rsc
    do
	if [[ -f "$rc" ]]
	then
	    tmpfile=`mktemp -u`
	    bibtool -v -r "$rc" -i "$i" -o "$tmpfile"
	    mv "$tmpfile" "$i"
	fi
    done
done

